Inductive Reasoning for Coinductive Types

We present AlgCo (Algebraic Coinductives), a practical framework for inductive reasoning over commonly used coinductive types such as conats, streams, and infinitary trees with finite branching factor. The key idea is to exploit the notion of algebraic complete partial order from domain theory to define continuous operations over coinductive types via primitive recursion on ``dense'' collections of their elements, enabling a convenient strategy for reasoning about algebraic coinductives by straightforward proofs by induction. We implement the AlgCo framework in Coq and demonstrate its power by verifying a stream variant of the sieve of Eratosthenes, a regular expression library based on coinductive trie encodings of formal languages, and expected value semantics for coinductive sampling processes over discrete probability distributions in the random bit model.

==> run.py <==
files = [
    { "name": "aCPO",
      "definitions": ["compact", "co", "coop"],
      "lemmas": ["continuous_compact", "co_exists_unique", "coop_exists_unique"],
      "theorems": ["co_incl", "coop_incl", "continuous_co", "cocontinuous_coop",
                   "co_unique", "coop_unique", "co_intro", "coop_intro",
                   "co_elim", "coop_elim", "co_co", "coop_coop", "co_coopP"],
      "corollaries": ["Proper_co", "Proper_coop", "continuous_co_incl",
                      "continuous_ind"],
      "classes": ["Compact", "Dense", "aCPO"]
    },
    { "name": "prod",
      "instances": ["aCPO_prod"]
     },
    { "name": "sum",
      "instances": ["aCPO_sum"]
     },
    { "name": "conat",
      "axioms": ["conat_eq_axiom"],
      "coinductives": ["conat", "conat_eq"],
      "constructors": ["cozero", "cosucc", "conat_eq_zero", "conat_eq_succ"],
      "cofixpoints": ["omega"],
      "definitions": ["coiter", "conat_to_conat'", "conat'_to_conat"],
      "fixpoints": ["nat_inj", "conat_prefix", "nat_iter"],
      "instances": ["Compact_nat", "aCPO_conat"],
      "lemmas": ["conat_ext", "conat_finite_or_omega"]
     },
    { "name": "colist",
      "axioms": ["colist_ext"],
      "inductives": ["list_le"],
      "coinductives": ["colist", "colist_le"],
      "constructors": ["conil", "cocons", "list_le_nil",
                       "list_le_cons", "colist_le_nil", "colist_le_cons",
                       "list_ordered_nil", "list_ordered_cons"],
      "instances": ["PType_list", "Compact_list", "CPO_colist",
                    "aCPO_colist", "monotone_fold", "antimonotone_fold"],
      "fixpoints": ["inj", "prefix", "fold"],
      "cofixpoints": ["bad_stream"],
      "definitions": ["cofold", "amap", "comap", "sum", "cosum", "afilter",
                      "cofilter", "list_exists", "colist_exists",
                      "list_forall", "colist_forall", "list_colist_le",
                      "colist_le'", "list_length", "colist_length",
                      "productive''", "ordered", "sorted", "nodup", "bad_bool"],
      "lemmas": ["comap_cons", "cosum_cons", "colist_exists_intro1",
                 "colist_exists_intro2", "colist_exists_elim",
                 "colist_forall_nil", "colist_forall_intro",
                 "colist_forall_elim1", "colist_forall_elim2",
                 "colist_le_colist_le'", "cofilter_cons", "cofilter_comm",
                 "cofold_cons", "cofilter_false_nil", "bad_stream_productive",
                 "bad_stream_spec", "list_forall_forall_afilter",
                 "colist_forall_cofilter'"]
     },
    { "name": "cotree",
      "variants": ["cotreeF"],
      "coinductives": ["cotree", "cotree_le", "cotree_eq"],
      "inductives": ["atree", "atree_le", "atree_pairwise_disjoint",
                     "exists_bot"],
      # "cofixpoints": ["omega"],
      "instances": ["Compact_atree", "Dense_cotree", "aCPO_cotree",
                    "Reflexive_cotree_le", "Transitive_cotree_le",
                    "PreOrder_cotree_le", "monotone_tfold",
                    "antimonotone_tfold", "monotone_atree_cotree_bind",
                    "monotone_atree_some", "antimonotone_atree_all"],
      "lemmas": ["bintree_compact", "co_tfold_bot", "co_tfold_leaf",
                 "co_tfold_node", "tprefix_continuous",
                 "cotree_map_leaf", "cotree_map_node",
                 "cotree_bind_leaf", "cotree_bind_node",
                 "cotree_bind_id_r", "cotree_bind_assoc", "tcofold_leaf",
                 "tcofold_node", "cotree_some_intro_leaf",
                 "cotree_some_intro_node", "cotree_some_elim_leaf",
                 "cotree_some_elim_node", "cotree_all_intro_leaf",
                 "cotree_all_intro_node", "cotree_all_elim_leaf",
                 "cotree_all_elim_node", "cotree_filter_leaf",
                 "cotree_filter_node", "cotree_iter_unfold"],
      # "corollaries": ["continuous_cotree_some", "cocontinuous_cotree_all'"],
      "fixpoints": ["tinj", "tprefix", "tfold"],
      "definitions": ["cotree_iter_F", "cotree_iter", "cotree_bind",
                      "cotree_some", "cotree_all", "tcofold",
                      "atree_cotree_map", "atree_cotree_bind",
                      "cotree_disjoint", "atree_some", "atree_all",
                      "atree_cotree_filter", "cotree_filter", "cotree_map",
                      "cotree_pairwise_disjoint"],
      "constructors": ["cobot", "coleaf", "conode", "abot", "aleaf",
                       "anode", "cotree_le_bot", "cotree_le_leaf",
                       "cotree_le_node", "cotree_eq_bot",
                       "cotree_eq_leaf", "cotree_eq_node",
                       "atree_le_bot", "atree_le_leaf", "atree_le_node",
                       "atree_pairwise_disjoint_bot",
                       "atree_pairwise_disjoint_leaf",
                       "atree_pairwise_disjoint_node", "exists_bot_bot",
                       "exists_bot_node"],
      "axioms": ["cotree_ext"]
    },
    { "name": "order",
      "definitions": ["directed", "downward_directed", "chain", "monotone",
                      "antimonotone", "continuous", "cocontinuous", "equ",
                      "dec_continuous", "dec_cocontinuous", "incomparable"],
      "classes": ["OType", "PType"],
      "instances": ["Equivalence_equ", "PType_Prop", "TType_Prop"],
      "lemmas": ["cocontinuous_antimonotone"]
    },
    { "name": "cpo",
      "definitions": ["sup_prim", "sup", "inf_prim", "inf"],
      "lemmas": ["sup_spec", "inf_spec"],
      "theorems": [],
      "classes": ["CPO", "lCPO", "dLattice"],
      "instances": ["Lattice_Prop", "Lattice_bool"]
    },
    { "name": "eR",
      "inductives": ["eR", "eRle"],
      "constructors": ["er", "infty", "eRle_infty", "eRle_R"],
      "definitions": ["eRplus", "eRminus", "eRmult", "eRinv", "eRdiv"],
      "fixpoints": ["eRpow"],
      "lemmas": [],
      "instances": ["pLattice_eR"]
    },
    { "name": "sieve",
      "definitions": ["asieve_aux", "sieve_aux"],
      "fixpoints": [],
      "cofixpoints": ["nats"],
      "lemmas": ["sieve_cons"],
      "theorems": ["sieve_complete", "sieve_sound", "sorted_sieve",
                   "nodup_sieve", "productive_sieve"]
    },
    { "name": "inf_primes",
      "theorems": ["ex_prime_gt"]
     },
    { "name": "cocwp",
      "definitions": ["btwp", "cotwp", "btwlp", "cotwlp", "cocwp"]
     },
    { "name": "cocwp_facts",
      "lemmas": ["cotwp_bot", "cotwp_leaf", "cotwp_node", "cotwlp_bot",
                 "cotwlp_leaf", "cotwlp_node", "cotwp_bind", "cotwlp_bind",
                 "cotwp_strict", "cotwlp_costrict", "cotwp_linear",
                 "cotwp_cotwlp_sum_1", "monotone_cotwp", "cotwp_filter"],
      "theorems": ["markov_inequality"]
     },
    { "name": "mu",
      "definitions": ["asum", "tcosum", "atree_lang", "cotree_lang",
                      "cotree_preimage"],
      "lemmas": ["tcosum_leaf", "cotree_lang_leaf", "cotwp_mu_lang"],
      "theorems": ["cotwp_tcosum_preimage", "pairwise_disjoint_cotree_preimage"],
     },
    { "name": "equidistribution",
      "definitions": ["mu", "uniform"],
      "lemmas": ["produces_in_sigma01"],
      "theorems": ["cotree_samples_equidistributed"],
     },
    { "name": "cotrie",
      "inductives": ["trie", "trie_le", "is_bot"],
      "coinductives": ["cotrie", "cotrie_le"],
      "constructors": ["cotrie_node",  "cotrie_le_node", "trie_bot",
                       "trie_node", "trie_le_bot", "trie_le_node",
                       "is_bot_bot", "is_bot_node"],
      "instances": ["Compact_trie", "aCPO_cotrie", "KleeneAlgebraLaws_lang"],
      "cofixpoints": ["cotrie_bot", "union", "intersection", "complement"],
      "definitions": ["concat", "tconcat", "star", "empty", "epsilon"],
      "lemmas": ["in_lang_cotrie_le", "cotrie_le_order"],
      "theorems": [],
     },
]


def prin(x):
    print(x)
    return x

with open('db.tex', 'w') as f:
    for fl in files:
        print(fl)
        print("algco/" + fl["name"] + ".v")
        with open("algco/" + fl["name"] + ".v") as f2:
            print(f2)
            lines = f2.readlines()
            lines = [line.rstrip() for line in lines]

            # print(lines)
            
            def mk(prefix, xs):
                # for x in xs:
                #     print(x)
                # for l in lines:
                #     print(l)
                #     if l.lstrip().startswith(prefix + x + " "):
                #         print(l)
                #     else:
                #         pass
                # return []
                return [(prin(x), next(i for (i, l) in enumerate(lines)
                                       if l.lstrip().startswith(prefix + x + " "))) for x in xs]

            rows = mk("Definition ", fl.get("definitions") or []) + \
                mk("Lemma ", fl.get("lemmas") or []) + \
                mk("Theorem ", fl.get("theorems") or []) + \
                mk("Corollary ", fl.get("corollaries") or []) + \
                mk("Class ", fl.get("classes") or []) + \
                mk("Instance ", fl.get("instances") or []) + \
                mk("Variant ", fl.get("variants") or []) + \
                mk("Inductive ", fl.get("inductives") or []) + \
                mk("Fixpoint ", fl.get("fixpoints") or []) + \
                mk("CoInductive ", fl.get("coinductives") or []) + \
                mk("CoFixpoint ", fl.get("cofixpoints") or []) + \
                mk("Axiom ", fl.get("axioms") or []) + \
                mk("| ", fl.get("constructors") or [])

            print(rows)

            def g(c):
                if c == '_':
                    return 'z'
                elif c == '\'':
                    return 'x'
                elif c == '0':
                    return 'q'
                elif c == '1':
                    return 'w'
                elif c == '2':
                    return 'e'
                else:
                    return c

            def mg(s):
                return list(map(g, s))

            for row in rows:
                f.write("\\newcommand{\\cwp" +
                        # "".join(list(filter(lambda c: c != '_', list(row[0]))))
                        "".join(list(map(g, list(row[0]))))
                        + "}{" + str(row[1] + 1) + "}\n")

